Development of Low-Threshold Detectors for Low-Mass Dark Matter Searches Using an N-Type Germanium Detector at 5.2 K

We investigated charge transport in an n-type germanium detector at 5.2 K to explore new technology for enhancing low-mass dark matter detection sensitivity. Calculations of dipole and cluster dipole state binding energies and electric field-dependent trapping cross-sections are critical to developing low-threshold detectors. The detector operates in two modes: depleting at 77K before cooling, or directly cooling to 5.2 K and applying different bias voltages. Results indicated lower binding energy of charge states in the second mode, at zero field and under an electric field, suggesting different charge states formed under different operating modes. Measured cluster dipole and dipole state binding energies at zero field were 7.884$\pm$0.644 meV and 8.369$\pm$0.748 meV, respectively, signifying high low-threshold potential for low-mass dark matter searches in the future.

==> CCE_VS_FIELD.c <==
{
TCanvas * W1=new TCanvas("W1","A simple Temp ZR plot",200,10,700,500);
const Int_t n=7;
Float_t x[n]={54.55,
181.82,
363.64,
545.45,
818.18,
1181.82,
3272.73};
Float_t y[n]={0.196,
0.597,
0.771,
0.835,
0.969,
1.002,1.034};
TGraphErrors * g=new TGraphErrors(n,x,y);
g->SetTitle("Temp Gradient ZR");
g->GetXaxis()->SetTitle("Electric Field(V/cm)");
g->GetYaxis()->SetTitle("Average charge collection efficiency");
g->Draw("ALP");
}

